Hydrodynamics as sound-speed approaches light-speed

I present the simplest 3+1 dimensional quantum field theory for which the speed of sound can be arbitrarily close to the speed of light. Examining the hydrodynamics, I find cases where the shear viscosity is finite, but the "shear relaxation coefficient" appears always to be divergently large.

==> anc/Arg.h <==

double s_pop_func ( double omega , double q , double p , double pp )
     /* does not use q!  Flags 0--3 are (p,k,pp,kp) statistics:
	1 is fermion, -1 is boson.  We worry much less about very IR
	particles as in S channel these have almost no contribution. */
{
  double k , kp , sofar;

#ifdef BOLTZMANN
  return ( exp(-omega) );
#endif
  if ( q == 0 )
    return ( 0.0 ); /* Should not happen. */
  k = omega - p;
  kp = omega - pp;
  sofar = ( exp( p ) - 1 ) * ( exp( k ) - 1 ) * 
    ( exp( pp ) - 1 ) * ( exp( kp ) - 1 );
  sofar = exp(omega) / sofar;
  return ( sofar );
}

double radial_func ( double k , int n , long maxn , int flag )
     /* The "Larry Yaffe" radial function, or a slight generalization
	of them:  f_n =  1^{maxn-n} k^{n-1} / ( 1 + k )^{maxn - 1}  */
{
  double kplus , denom , numer;
  int   i;

  if ( POSITIVE(n) ) /* return the n'th LGY function. */
    {
      numer = 1;
      denom = 1;
      kplus = k + 1.0;
      for ( i = 1 ; i < maxn ; i++ )
	denom *= kplus;
      for ( i = 1 ; i < maxn ; i++ )
	if ( i < n )
	  numer *= k;
      if ( flag == 0 )
	if ( k > 0 )
	  /*	  denom *= k * k * k/(k+1.0)/(k+1.0); */
	  denom *= k*k*k/((1.0+k)*(1.0+k));
      return ( numer / denom );
    }
  if ( ISZERO(n) ) /* n=0.  "source" radial function is function 0. */
    return ( 1 / k );
  return (0);
}

double phi_phi ( int n1 , int n2 , long maxn )
     /* computes < phi_1 | phi_2 > with stats given by flag[0]. */
{
  double dk , sofar , overall_coeff , wt , e , k;
  double psi;
  int   i;

  overall_coeff = 1.0L / ( 2 * M_PI * M_PI );
  dk = 0.005;
  sofar = 0;
  for ( i = 0 ; i < 30 / dk ; i++ )
    {
      wt = dk * WEIGHT(i);
      k = dk * SHIFT(i);
      e = exp ( k );
      wt *= e / ( ( e - 1 ) * ( e - 1  ) );
      psi = k * k * radial_func ( k , n1 , maxn , 1 );
      psi *= k * k * radial_func ( k , n2 , maxn , 1 );
      wt *= k * k * psi; /* k^2 k^l psi k^l */
      sofar += wt;
    }
  sofar *= overall_coeff;
  return ( sofar );
}


void s_psi_stuff ( double omega , double q , double p , double pp , 
		   int n1 , int n2 , long maxn , int flag , double *answer )
/* Returns "psi stuff" for s channel exchanges.  
   
   Flag entries 0--3 are statistics of lines, not needed here.
   Flag entries 4--7 are quantum numbers of lines: same as t channel 
   case above.
   Flag 8 is the choice of matrix element:
   
   0:  M^2 = 1        (Works about as well as t channel)
   1:  M^2 = (tt+uu)/ss 
   2:  M^2 = tu/ss
   3:  M^2 = t/s         which, note is negative!
   There may be more added at some future date but not now. */
{
  double k , kp , s , t , t_phi , u , u_phi , M2 , M2_cphi , M2_c2phi;
  double t_root , M_int;
  double psi1p , psi1k , psi1pp , psi1kp , psi2p , psi2k , psi2pp , psi2kp;
  double xpk , xppp , xpkp , xkpp , xkkp , xppkp; /* Dot products */
  double xpkc , xpppc , xpkpc , xkppc , xkkpc , xppkpc;
  /* Cosine dependent parts of dot products */
  
  if ( q == omega || q == 0 ) 
    {
      *answer = 0;
      return; /* This is not supposed to happen. */
    }
  k = omega - p;
  kp = omega - pp;
  psi1p = radial_func ( p , n1 , maxn , flag ); /* Missing energy^2 in each */
  psi2p = radial_func ( p , n2 , maxn , flag ); /* case: add later.         */
  psi1k = radial_func ( k , n1 , maxn , flag );
  psi2k = radial_func ( k , n2 , maxn , flag );
  psi1pp = - radial_func ( pp , n1 , maxn , flag );
  psi2pp = - radial_func ( pp , n2 , maxn , flag );
  psi1kp = - radial_func ( kp , n1 , maxn , flag );
  psi2kp = - radial_func ( kp , n2 , maxn , flag );
  
  s = omega * omega - q * q; /* Mandelstam s. */
  if ( s == 0 || q == 0 ) /* I don't think this will ever happen. . . */
    {
      printf ( "Why the hell is q=0?\n" );
      *answer = 0;
      return;
    }
  t_root = ( s - 4 * p * k ) * ( s - 4 * pp * kp );
  t_root = sqrt ( ABS ( t_root ) );
  t_phi = 0.5 * s / ( q * q );
  t = t_phi * ( ( p - k ) * ( pp - kp ) - q * q );
  t_phi = t_phi * t_root;
  
  u = -s -t;  /* cos(phi) independent piece of Mandelstam u. */
  u_phi = - t_phi; 
  
  if ( flag == 0 ) { /* M^2 = s*s + t*t + u*u */
    M2 = u*u + t*t + s*s;
    M2_cphi = 2 * ( u * u_phi + t * t_phi );
    M2_c2phi = 2 * u_phi * u_phi; /* as u_phi=-t_phi */
  }
  else { /* M^2 = 1 */
    M2 = 1;
    M2_cphi = 0;
    M2_c2phi = 0;
  }
  
  *answer = 0;
  M_int = M2 + 0.5 * M2_c2phi;
  xpk = p * k - 0.5 * s; /* dot products */
  xppkp = pp * kp - 0.5 * s;
  xppp = p * pp + 0.5 * t;
  xpkp = p * kp + 0.5 * u;
  xkpp = k * pp + 0.5 * u;
  xkkp = k * kp + 0.5 * t;
  xpkc = 0; xppkpc = 0; /* Cosine-dependent part of dot products */
  xpppc = 0.5 * t_phi; xkkpc = xpppc; xpkpc = -xpppc; xkppc = -xpppc;
  *answer += p*p*p*p*psi1p*psi2p*M_int;
  *answer += k*k*k*k*psi1k*psi2k*M_int;
  *answer += pp*pp*pp*pp*psi1pp*psi2pp*M_int;
  *answer += kp*kp*kp*kp*psi1kp*psi2kp*M_int;
  *answer += ( psi1p * psi2k + psi2p * psi1k ) *
    ( +M_int * 0.5 * ( 3 * xpk * xpk - p*p*k*k )
      +0.75*(M2*xpkc*xpkc+2*M2_cphi*xpk*xpkc)
      +0.375*1.5*M2_c2phi*xpkc*xpkc );
  *answer += ( psi1p * psi2pp + psi2p * psi1pp ) *
    ( +M_int * 0.5 * ( 3 * xppp * xppp - p*p*pp*pp )
      +0.75*(M2*xpppc*xpppc+2*M2_cphi*xppp*xpppc)
      +0.375*1.5*M2_c2phi*xpppc*xpppc );
  *answer += ( psi1p * psi2kp + psi2p * psi1kp ) *
    ( +M_int * 0.5 * ( 3 * xpkp * xpkp - p*p*kp*kp )
      +0.75*(M2*xpkpc*xpkpc+2*M2_cphi*xpkp*xpkpc)
      +0.375*1.5*M2_c2phi*xpkpc*xpkpc );
  *answer += ( psi1k * psi2pp + psi2k * psi1pp ) *
    ( +M_int * 0.5 * ( 3 * xkpp * xkpp - k*k*pp*pp )
      +0.75*(M2*xkppc*xkppc+2*M2_cphi*xkpp*xkppc)
      +0.375*1.5*M2_c2phi*xkppc*xkppc );
  *answer += ( psi1k * psi2kp + psi2k * psi1kp ) *
    ( +M_int * 0.5 * ( 3 * xkkp * xkkp - k*k*kp*kp )
      +0.75*(M2*xkkpc*xkkpc+2*M2_cphi*xkkp*xkkpc)
      +0.375*1.5*M2_c2phi*xkkpc*xkkpc );
  *answer += ( psi1pp * psi2kp + psi2pp * psi1kp ) *
    ( +M_int * 0.5 * ( 3 * xppkp * xppkp - pp*pp*kp*kp )
      +0.75*(M2*xppkpc*xppkpc+2*M2_cphi*xppkp*xppkpc)
      +0.375*1.5*M2_c2phi*xppkpc*xppkpc );
}

double X_phi ( int n1 , long maxn , int flag )
     /* Computes <X|phi> with statistics given by flag[0]. */
{
  double dk , sofar , overall_coeff , wt , e , k;
  double psi;
  int   i;

  overall_coeff = 1.0L / ( 2 * M_PI * M_PI );
  dk = 0.005;
  sofar = 0;
  for ( i = 0 ; i < 30 / dk ; i++ )
    {
      wt = dk * WEIGHT(i);
      k = dk * SHIFT(i);
      e = exp ( k );
      wt *= e / ( ( e - 1 ) * ( e - 1 ) );
      psi = k * k * radial_func ( k , n1 , maxn , flag );
      wt *= k * psi * k * k ; /* k^2 psi k^{l+1} */
      sofar += wt;
    }
  sofar *= overall_coeff;
  return ( sofar );
}




==> anc/Integral_tricks.h <==
#include <stdio.h>
#include <math.h>
#include <stdlib.h>

#define  ABS(x)  ((x)>0?(x):(-(x)))
#define  SGN(x)  ((x)>0?1:-1)
#define  MAX(x,y) ( (x)>(y) ? (x) : (y) )
#define  POSITIVE(n)  ( (n)>0 )
#define  ISZERO(n)    ( ! (n) )
#define  ISONE(n)     ( ! ( (n) ^ 1 ) )
#define  ISODD(n)     ( (n) & 1 )

/* Divide intervals in 4 to get dx^8 accurate integration */

#define N_IMP   4
#define IMP_INV 0.25l
#define SH_ONE  .2222726231881051504l
#define SH_TWO  .1799620871697125296l
#define WT_ONE  .6957096902749077147l
#define WT_TWO 1.3042903097250922853l
#define SHIFT(i) ((i)+0.5+((((i)%4)<2)?((((i)%4)==0)?-SH_ONE:-SH_TWO):\
			   ((((i)%4)==2)?SH_TWO:SH_ONE)))
#define WEIGHT(i)  (((((i)%4)==0)||(((i)%4)==3))?WT_ONE:WT_TWO)

#define  EXPON   4.0L

/* Several maps between [0,1] and either [0,infinity] or [0,A>>1] */

#define  GETK(x) ( - EXPON * (x) * log ( 1 - (x) ) ) 
#define  GET_JACOBIAN(x) ( EXPON * (-log(1-(x)) + (x)/(1-(x))) )
#define SRANGE(x) ( (x)*(x)*(3-2*(x)) )
#define SJACOBIAN(x) (6*(x)*(1-(x)))
#define GETKA(x,A) (-1+exp((x)*log((A)+1)))
#define GET_JACOBIANA(x,A) (log((A)+1)*exp((x)*log((A)+1)))
#define GETXA(y,A) (log((y)+1)/log((A)+1))
#define EXPON2   6.0l
#define GETK2(x) ( -EXPON2 *log(1-(x)) )
#define GETX2(k) ( 1 - exp(-(k)/(EXPON2)) )
#define GET_JACOBIAN2(x) ( EXPON2 /(1-(x)) )


==> anc/Mat_stuff.h <==
/* Some elementary matrix manipulation operations. */

#define  NMAX  20
#define  SWAP(x,y) {temp=(x); (x)=(y); (y)=temp;}
#ifndef  ABS
#define  ABS(x) ( ((x) > 0)?(x):-(x) )
#endif

/* Largest allowed matrix.  Avoid excess memory wastage.*/

double contraction ( double v[NMAX] , double m[NMAX][NMAX] , int n )
     /* Find v^T m v */
{
  double result;
  int   i , j;

  result = 0;
  for ( i = 0 ; i < n ; i++ )
    for ( j = 0 ; j < n ; j++ )
      result += v[i] * v[j] * m[i][j];

  return ( result );
}

void Mat_times_Vec ( double v_out[] , double m[NMAX][NMAX] , 
		     double v_in[] , int n )
     /* v_out = m v_in */
{
  int i , j;

  for ( i = 0 ; i < n ; i++ )
    {
      v_out[i] = 0;
      for ( j = 0 ; j < n ; j++ )
	v_out[i] += m[i][j] * v_in[j];
    }
}

void mat_prod ( double m1[NMAX][NMAX] , double m2[NMAX][NMAX] , 
		double answer[NMAX][NMAX] , int n )
     /* take product of two matrices, answer = m1 m2 */
{
  int  i , j , k;

  for ( i = 0 ; i < n ; i++ )
    for ( j = 0 ; j < n ; j++ )
      {
	answer[i][j] = 0;
	for ( k = 0 ; k < n ; k++ )
	  answer[i][j] += m1[i][k] * m2[k][j];
      }
}

void copy_mat ( double copy[NMAX][NMAX] , double orig[NMAX][NMAX] , 
		int n )
{
  int  i , j;

  for ( i = 0 ; i < n ; i++ )
    for ( j = 0 ; j < n ; j++ )
      copy[i][j] = orig[i][j];
}

void jordan_invert ( double mcp[NMAX][NMAX] , double m_inv[NMAX][NMAX] , 
		     int n )
     /* Matrix inversion by Gauss-Jordan elimination. */
{
  double m[NMAX][NMAX] , temp , big , a , b , c;
  int   i , j , k , l , bigi , bigj;

  copy_mat ( m , mcp , n ); /* make m a copy of mcp, because it will get
			       shredded in the inversion process. */
  for ( i = 0 ; i < n ; i++ )
    for ( j = 0 ; j < n ; j++ )
      m_inv[i][j] = ( ( i == j ) ? 1 : 0 );
  /* at beginning m is matrix, m_inv = Identity.
     apply row & column operations until m is identity; m_inv = m inverse */
  for ( l = 0 ; l < n ; l++ )
    { /* Loop over rows--reduce row of m. */
      /* First, find biggest element in matrix, to use as element
	 we use to reduce. */
      big = 0;
      for ( i = l ; i < n ; i++ )
	if ( ABS ( m[i][l] ) > big )
	  {
	    big = ABS(m[i][l]);
	    bigi = i;
	  }
      /* Now put this big element in the l,l place. */
      if ( bigi != l )
	for ( j = 0 ; j < n ; j++ )
	  {
	    SWAP ( m[l][j] , m[bigi][j] );
	    SWAP ( m_inv[l][j] , m_inv[bigi][j] );
	  }
      a = 1.0l / m[l][l];
      /* Make the diagonal element equal to 1 */
      for ( j = 0 ; j < n ; j++ )
	{
	  m[l][j] *= a;
	  m_inv[l][j] *= a;
	}
      /* And now wipe out l component of rows besides l */
      for ( i = 0 ; i < n ; i++ )
	if ( i != l )
	  {
	    a = m[i][l];
	    for ( j = 0 ; j < n ; j++ )
	      {
		m[i][j] -= a * m[l][j];
		m_inv[i][j] -= a * m_inv[l][j];
	      }
	  }
    }
}

void invert ( double m[NMAX][NMAX] , double m_inv[NMAX][NMAX] , int n )
     /* gives improved guess of inverse. */
{
  double guess[NMAX][NMAX] , tmp1[NMAX][NMAX];
  double tmp2[NMAX][NMAX]; 
  int   i , j;

  jordan_invert ( m , guess , n ); /* inverse, but with bad roundoff (?) */

  /* Now improve round-off.  Call m*guess = 1 + epsilon.
     You should change "guess" by -m^-1 epsilon \approx -guess*epsilon.
     That is, you should replace guess with 2 guess - guess m guess. */

  mat_prod ( m , guess , tmp1 , n );
  mat_prod ( guess , tmp1 , tmp2 , n );
  for ( i = 0 ; i < n ; i++ )
    for ( j = 0 ; j < n ; j++ )
      m_inv[i][j] = 2 * guess[i][j] - tmp2[i][j];

  /* May as well "project off error" once more for good measure. */
}


==> anc/README <==
The .xml and .sm files were used to create the figures,
using jaxodraw and supermongo respectively.

The .h and .c files are a program to compute the shear viscosity
using the Jeon-Yaffe, Arnold-Moore-Yaffe procedure
in ONE component scalar phi^4 theory and
a theory with s^2+t^2+u^2 matrix element.
The shear viscosity is NOT normalized to entropy density
and the factors of coupling constants are not included.

Compile scalar.c using, eg,
cc -O2 -lm scalar.c -o scalar.out

The executable requires two inputs:
the number of basis elements for the variational problem,
and the number of subdivisions in doing quadratures integrations.

The integrations are 4-nested, so the compute time scales as
(basis elements)^2 (quadratures-subdivisions)^4
6 and 12 already give very accurate results.

If you want 20 or more basis elements,
you might need to adjust NMAX in Mat_stuff.h
Should not be necessary, however.


==> anc/fourpi.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<java version="1.8.0_141" class="java.beans.XMLDecoder">
 <object class="net.sf.jaxodraw.graph.JaxoSaveGraph" id="JaxoSaveGraph0">
  <void property="jaxoDrawVersion">
   <string>2.1-0</string>
  </void>
  <void property="objectList">
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine0">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow0" property="arrow">
      <void id="Color0" property="color"/>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray0" property="points">
      <void id="Point0" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point0"/>
         <int>80</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point0"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point1" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point1"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point1"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray0"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine1">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow1" property="arrow">
      <void id="Color1" property="color"/>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void id="PointArray1" property="points">
      <void id="Point2" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point2"/>
         <int>80</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point2"/>
         <int>192</int>
        </void>
       </void>
      </void>
      <void id="Point3" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point3"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point3"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray1"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine2">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow2" property="arrow">
      <void id="Color2" property="color"/>
     </void>
     <void property="color">
      <object idref="Color2"/>
     </void>
     <void id="PointArray2" property="points">
      <void id="Point4" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point4"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point4"/>
         <int>192</int>
        </void>
       </void>
      </void>
      <void id="Point5" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point5"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point5"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray2"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine3">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow3" property="arrow">
      <void id="Color3" property="color"/>
     </void>
     <void property="color">
      <object idref="Color3"/>
     </void>
     <void id="PointArray3" property="points">
      <void id="Point6" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point6"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point6"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point7" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point7"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point7"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray3"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine4">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow4" property="arrow">
      <void id="Color4" property="color"/>
     </void>
     <void property="color">
      <object idref="Color4"/>
     </void>
     <void id="PointArray4" property="points">
      <void id="Point8" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point8"/>
         <int>224</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point8"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point9" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point9"/>
         <int>272</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point9"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray4"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine5">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow5" property="arrow">
      <void id="Color5" property="color"/>
     </void>
     <void property="color">
      <object idref="Color5"/>
     </void>
     <void id="PointArray5" property="points">
      <void id="Point10" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point10"/>
         <int>272</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point10"/>
         <int>144</int>
        </void>
       </void>
      </void>
      <void id="Point11" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point11"/>
         <int>224</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point11"/>
         <int>192</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray5"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine6">
     <void property="DLSeparation">
      <float>3.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void id="JaxoDefaultArrow6" property="arrow">
      <void property="arrowLength">
       <float>9.037044</float>
      </void>
      <void property="arrowWidth">
       <float>3.614815</float>
      </void>
      <void id="Color6" property="color"/>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color6"/>
     </void>
     <void property="doubleLine">
      <boolean>true</boolean>
     </void>
     <void id="PointArray6" property="points">
      <void id="Point12" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point12"/>
         <int>272</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point12"/>
         <int>144</int>
        </void>
       </void>
      </void>
      <void id="Point13" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point13"/>
         <int>320</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point13"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray6"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine7">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow7" property="arrow">
      <void id="Color7" property="color"/>
     </void>
     <void property="color">
      <object idref="Color7"/>
     </void>
     <void id="PointArray7" property="points">
      <void id="Point14" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point14"/>
         <int>320</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point14"/>
         <int>144</int>
        </void>
       </void>
      </void>
      <void id="Point15" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point15"/>
         <int>368</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point15"/>
         <int>192</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray7"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine8">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow8" property="arrow">
      <void id="Color8" property="color"/>
     </void>
     <void property="color">
      <object idref="Color8"/>
     </void>
     <void id="PointArray8" property="points">
      <void id="Point16" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point16"/>
         <int>320</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point16"/>
         <int>144</int>
        </void>
       </void>
      </void>
      <void id="Point17" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point17"/>
         <int>368</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point17"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray8"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine9">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow9" property="arrow">
      <void id="Color9" property="color"/>
     </void>
     <void property="color">
      <object idref="Color9"/>
     </void>
     <void id="PointArray9" property="points">
      <void id="Point18" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point18"/>
         <int>416</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point18"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point19" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point19"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point19"/>
         <int>128</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray9"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine10">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow10" property="arrow">
      <void id="Color10" property="color"/>
     </void>
     <void property="color">
      <object idref="Color10"/>
     </void>
     <void id="PointArray10" property="points">
      <void id="Point20" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point20"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point20"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point21" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point21"/>
         <int>512</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point21"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray10"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine11">
     <void property="DLSeparation">
      <float>3.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void id="JaxoDefaultArrow11" property="arrow">
      <void property="arrowLength">
       <float>9.037037</float>
      </void>
      <void property="arrowWidth">
       <float>3.614815</float>
      </void>
      <void id="Color11" property="color"/>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color11"/>
     </void>
     <void property="doubleLine">
      <boolean>true</boolean>
     </void>
     <void id="PointArray11" property="points">
      <void id="Point22" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point22"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point22"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point23" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point23"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point23"/>
         <int>160</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray11"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine12">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow12" property="arrow">
      <void id="Color12" property="color"/>
     </void>
     <void property="color">
      <object idref="Color12"/>
     </void>
     <void id="PointArray12" property="points">
      <void id="Point24" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point24"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point24"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point25" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point25"/>
         <int>416</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point25"/>
         <int>192</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray12"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine13">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow13" property="arrow">
      <void id="Color13" property="color"/>
     </void>
     <void property="color">
      <object idref="Color13"/>
     </void>
     <void id="PointArray13" property="points">
      <void id="Point26" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point26"/>
         <int>464</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point26"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point27" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point27"/>
         <int>512</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point27"/>
         <int>192</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray13"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine14">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow14" property="arrow">
      <void id="Color14" property="color"/>
     </void>
     <void property="color">
      <object idref="Color14"/>
     </void>
     <void id="PointArray14" property="points">
      <void id="Point28" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point28"/>
         <int>560</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point28"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point29" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point29"/>
         <int>608</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point29"/>
         <int>128</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray14"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine15">
     <void property="DLSeparation">
      <float>3.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void id="JaxoDefaultArrow15" property="arrow">
      <void property="arrowLength">
       <float>9.037038</float>
      </void>
      <void property="arrowWidth">
       <float>3.614815</float>
      </void>
      <void id="Color15" property="color"/>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color15"/>
     </void>
     <void property="doubleLine">
      <boolean>true</boolean>
     </void>
     <void id="PointArray15" property="points">
      <void id="Point30" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point30"/>
         <int>608</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point30"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point31" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point31"/>
         <int>608</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point31"/>
         <int>160</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray15"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine16">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow16" property="arrow">
      <void id="Color16" property="color"/>
     </void>
     <void property="color">
      <object idref="Color16"/>
     </void>
     <void id="PointArray16" property="points">
      <void id="Point32" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point32"/>
         <int>608</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point32"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point33" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point33"/>
         <int>560</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point33"/>
         <int>192</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray16"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine17">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow17" property="arrow">
      <void id="Color17" property="color"/>
     </void>
     <void property="color">
      <object idref="Color17"/>
     </void>
     <void id="PointArray17" property="points">
      <void id="Point34" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point34"/>
         <int>608</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point34"/>
         <int>160</int>
        </void>
       </void>
      </void>
      <void id="Point35" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point35"/>
         <int>672</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point35"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray17"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine18">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow18" property="arrow">
      <void id="Color18" property="color"/>
     </void>
     <void property="color">
      <object idref="Color18"/>
     </void>
     <void id="PointArray18" property="points">
      <void id="Point36" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point36"/>
         <int>609</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point36"/>
         <int>128</int>
        </void>
       </void>
      </void>
      <void id="Point37" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point37"/>
         <int>621</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point37"/>
         <int>139</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray18"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine19">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow19" property="arrow">
      <void id="Color19" property="color"/>
     </void>
     <void property="color">
      <object idref="Color19"/>
     </void>
     <void id="PointArray19" property="points">
      <void id="Point38" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point38"/>
         <int>630</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point38"/>
         <int>147</int>
        </void>
       </void>
      </void>
      <void id="Point39" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point39"/>
         <int>672</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point39"/>
         <int>193</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray19"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
  </void>
 </object>
</java>


==> anc/mexhat.sm <==
set comp1 = 0.9
set comp2 = 0.2
set lambda = 0.5
# set eps = 0.09
set eps = 0
set mul = 1
location 2000 30000 2000 18000
device postfile mex_hatt.ps
limits -1.4 1.4 -0.3 0.8
set theta = 0,6.3,0.05
set rad = 0,1.8,0.04
set r = 0
do j = 1,7,1 {
 set r = r + 0.2
 set xx = r * cos(theta)
 set yy = r * sin(theta)
 set zz = lambda * ( 1 - r * r ) * ( 1 - r * r )
 set zz = zz + eps * r*r/(0.5+r*r) * (1-cos(mul*theta))
 set y = comp1 * zz + comp2 * yy
 lweight 4
 ctype blue
 if ( r < 1.02 && r > 0.98 ) { lweight 8 }
 connect xx y
}

set th = 0
do j = 0,23,1 {
 set th = th + 3.1415926535 / 12
 set xx = rad * cos(th)
 set yy = rad * sin(th)
 set zz = lambda * ( 1 - rad * rad ) * ( 1 - rad * rad )
 set zz = zz + eps * rad*rad/(0.5+rad*rad) * (1-cos(mul*th))
 set y = comp1 * zz + comp2 * yy
 lweight 3
 ctype black
 connect xx y
}
lweight 16
ctype red
set r = 1
set theta = -1,1,0.05
set xx = r * cos(theta)
set yy = r * sin(theta)
set y = comp2 * yy
connect xx y
set arx = {0.7 0.54 0.735}
set ary = {0.1 0.168 0.20}
connect arx ary


==> anc/pipiphiphi.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<java version="1.8.0_141" class="java.beans.XMLDecoder">
 <object class="net.sf.jaxodraw.graph.JaxoSaveGraph" id="JaxoSaveGraph0">
  <void property="jaxoDrawVersion">
   <string>2.1-0</string>
  </void>
  <void property="objectList">
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine0">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void id="JaxoDefaultArrow0" property="arrow">
      <void id="Color0" property="color"/>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray0" property="points">
      <void id="Point0" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point0"/>
         <int>80</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point0"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point1" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point1"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point1"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray0"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine1">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray1" property="points">
      <void id="Point2" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point2"/>
         <int>80</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point2"/>
         <int>192</int>
        </void>
       </void>
      </void>
      <void id="Point3" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point3"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point3"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray1"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine2">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray2" property="points">
      <void id="Point4" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point4"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point4"/>
         <int>192</int>
        </void>
       </void>
      </void>
      <void id="Point5" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point5"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point5"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray2"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine3">
     <void property="DLSeparation">
      <float>2.0</float>
     </void>
     <void property="amp">
      <int>15</int>
     </void>
     <void property="arrowPosition">
      <float>0.5</float>
     </void>
     <void property="color">
      <object idref="Color0"/>
     </void>
     <void id="PointArray3" property="points">
      <void id="Point6" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point6"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point6"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point7" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point7"/>
         <int>128</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point7"/>
         <int>144</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray3"/>
     </void>
     <void property="strokeWidth">
      <float>2.0</float>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.group.JaxoGroup" id="JaxoGroup0">
     <void property="objectList">
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine4">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void id="PointArray4" property="points">
         <void id="Point8" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point8"/>
            <int>288</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point8"/>
            <int>98</int>
           </void>
          </void>
         </void>
         <void id="Point9" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point9"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point9"/>
            <int>146</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray4"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine5">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void id="PointArray5" property="points">
         <void id="Point10" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point10"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point10"/>
            <int>146</int>
           </void>
          </void>
         </void>
         <void id="Point11" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point11"/>
            <int>288</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point11"/>
            <int>194</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray5"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine6">
        <void property="DLSeparation">
         <float>3.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrow">
         <void property="arrowLength">
          <float>9.037044</float>
         </void>
         <void property="arrowWidth">
          <float>3.614815</float>
         </void>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void property="doubleLine">
         <boolean>true</boolean>
        </void>
        <void id="PointArray6" property="points">
         <void id="Point12" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point12"/>
            <int>336</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point12"/>
            <int>146</int>
           </void>
          </void>
         </void>
         <void id="Point13" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point13"/>
            <int>384</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point13"/>
            <int>146</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray6"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine7">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void id="PointArray7" property="points">
         <void id="Point14" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point14"/>
            <int>384</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point14"/>
            <int>146</int>
           </void>
          </void>
         </void>
         <void id="Point15" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point15"/>
            <int>432</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point15"/>
            <int>194</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray7"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
      <void method="add">
       <object class="net.sf.jaxodraw.object.line.JaxoFLine" id="JaxoFLine8">
        <void property="DLSeparation">
         <float>2.0</float>
        </void>
        <void property="amp">
         <int>15</int>
        </void>
        <void property="arrowPosition">
         <float>0.5</float>
        </void>
        <void property="color">
         <object idref="Color0"/>
        </void>
        <void id="PointArray8" property="points">
         <void id="Point16" index="0">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point16"/>
            <int>384</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point16"/>
            <int>146</int>
           </void>
          </void>
         </void>
         <void id="Point17" index="1">
          <void class="java.awt.Point" method="getField">
           <string>x</string>
           <void method="set">
            <object idref="Point17"/>
            <int>432</int>
           </void>
          </void>
          <void class="java.awt.Point" method="getField">
           <string>y</string>
           <void method="set">
            <object idref="Point17"/>
            <int>98</int>
           </void>
          </void>
         </void>
        </void>
        <void property="points">
         <object idref="PointArray8"/>
        </void>
        <void property="strokeWidth">
         <float>2.0</float>
        </void>
       </object>
      </void>
     </void>
     <void id="PointArray9" property="points">
      <void id="Point18" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point18"/>
         <int>286</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point18"/>
         <int>96</int>
        </void>
       </void>
      </void>
      <void id="Point19" index="1">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point19"/>
         <int>434</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point19"/>
         <int>196</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray9"/>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText0">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object class="java.awt.Color" id="Color1">
       <int>0</int>
       <int>0</int>
       <int>0</int>
       <int>255</int>
      </object>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray10" property="points">
      <void id="Point20" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point20"/>
         <int>59</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point20"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray10"/>
     </void>
     <void property="textString">
      <string>\pi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText1">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray11" property="points">
      <void id="Point21" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point21"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point21"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray11"/>
     </void>
     <void property="textString">
      <string>\varphi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText2">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray12" property="points">
      <void id="Point22" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point22"/>
         <int>59</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point22"/>
         <int>207</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray12"/>
     </void>
     <void property="textString">
      <string>\pi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText3">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray13" property="points">
      <void id="Point23" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point23"/>
         <int>176</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point23"/>
         <int>208</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray13"/>
     </void>
     <void property="textString">
      <string>\varphi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText4">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray14" property="points">
      <void id="Point24" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point24"/>
         <int>436</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point24"/>
         <int>208</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray14"/>
     </void>
     <void property="textString">
      <string>\varphi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText5">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray15" property="points">
      <void id="Point25" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point25"/>
         <int>437</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point25"/>
         <int>98</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray15"/>
     </void>
     <void property="textString">
      <string>\varphi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText6">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray16" property="points">
      <void id="Point26" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point26"/>
         <int>266</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point26"/>
         <int>96</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray16"/>
     </void>
     <void property="textString">
      <string>\pi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText7">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray17" property="points">
      <void id="Point27" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point27"/>
         <int>265</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point27"/>
         <int>204</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray17"/>
     </void>
     <void property="textString">
      <string>\pi</string>
     </void>
    </object>
   </void>
   <void method="add">
    <object class="net.sf.jaxodraw.object.text.JaxoLatexText" id="JaxoLatexText8">
     <void property="allign">
      <int>2</int>
     </void>
     <void property="color">
      <object idref="Color1"/>
     </void>
     <void property="latexTextSize">
      <int>8</int>
     </void>
     <void id="PointArray18" property="points">
      <void id="Point28" index="0">
       <void class="java.awt.Point" method="getField">
        <string>x</string>
        <void method="set">
         <object idref="Point28"/>
         <int>351</int>
        </void>
       </void>
       <void class="java.awt.Point" method="getField">
        <string>y</string>
        <void method="set">
         <object idref="Point28"/>
         <int>140</int>
        </void>
       </void>
      </void>
     </void>
     <void property="points">
      <object idref="PointArray18"/>
     </void>
     <void property="textString">
      <string>h</string>
     </void>
    </object>
   </void>
  </void>
 </object>
</java>


==> anc/scalar.c <==
/*  Program to determine the viscosity for scalar phi^4 theory. */

/* If using brute force quadratures integration, the next three
   options help the quadratures achieve good performance. */

#include "Integral_tricks.h"
#include "Arg.h"
#include "Mat_stuff.h"

void mat_element ( long n1 , long n2 , long n , long maxn ,
		   int flag , double *answer )
     /* Computes the n1,n2 component of the matrix element using
	fixed-spacing quadratures integration determined by the
	step size n. */
{
  int     i1 , i2 , i3 , i4;
  double  xomega , xq , xp , xpp , omega , q , p , pp , tmp1 , tmp2;
  double  sofar , weight , value_here , doublen;

  sofar = 0;
  doublen = (double) n;
  for ( i1 = 0 ; i1 < n ; i1++ )
    for ( i2 = 0 ; i2 < n ; i2++ )
      for ( i3 = 0 ; i3 < n ; i3++ )
	for ( i4 = 0 ; i4 < n ; i4++ )
	  {
	    xomega = SHIFT(i1) / n;
	    weight = SJACOBIAN ( xomega );
	    xomega = SRANGE ( xomega );
	    omega = GETK2 ( xomega );
	    weight *= WEIGHT(i1) * WEIGHT(i2) * WEIGHT(i3) * WEIGHT(i4)
	      * GET_JACOBIAN2 ( xomega );
	    xp = SHIFT(i2) / n;
	    xpp = SHIFT(i3) / n;
	    xq = SHIFT(i4) / n;
	    weight *= SJACOBIAN ( xp ) * SJACOBIAN ( xpp ) 
	      * SJACOBIAN ( xq );
	    xp = SRANGE ( xp );
	    xpp = SRANGE ( xpp );
	    xq = SRANGE ( xq );
	    p = 0.5 * GETKA(xp,omega);
	    weight *= GET_JACOBIANA ( xp , omega );
	    pp = p + 0.5 * xpp * ( omega - 2 * p );
	    q = omega - 2 * p * xq;
	    weight *= 4 * ( omega - 2 * p ) * p;
	    s_psi_stuff ( omega , q , p , pp , n1 , n2 , maxn ,
			  flag , &value_here );
	    value_here *= s_pop_func ( omega , q , p , pp );
	    sofar += weight * value_here;
	  }
  sofar *= 0.125l / ( doublen * doublen * doublen * doublen );
  /* The 1/8 is an external state symmetry factor.  The n^4 is
     the number of integration points. */
  *answer = sofar / ( 256 * M_PI*M_PI*M_PI*M_PI*M_PI );
}

void set_up_X ( double X[NMAX] , long maxn , int flag )
     /* Computes <psi_n|X> */
{
  long   i , j;
  double tmp;

  for ( i = 0 ; i < maxn ; i++ )
    {
      X[i] = X_phi ( i+1 , maxn , flag );
    }
}

void set_up_I ( double I[NMAX][NMAX] , long maxn ,
		int nn , int flag )
{
  long  i , j;

  nn *= N_IMP; /* Integration refinement */
  for ( i = 0 ; i <  maxn ; i++ )
    for ( j = 0 ; j <= i ; j++ )
      {
	I[i][j] = 0;
	mat_element ( i+1 , j+1 , nn , maxn , flag , &I[i][j] );
	I[j][i] = I[i][j];
      }
}

void set_up_meas ( double I[NMAX][NMAX] , long maxn )
     /* Sets up <phi_i | phi_j > matrix */
{
  int i , j;

  for ( i = 0 ; i < maxn ; i++ )
    for ( j = 0 ; j <= i ; j++ )
      {
	I[i][j] = phi_phi ( i+1 , j+1 , maxn );
	/* In multi-component fluid multiply this by the species
	   multiplicity. */
	I[j][i] = I[i][j];
      }
}

int main ()
{
  double X[NMAX] , I[NMAX][NMAX] , chi[NMAX];
  double A_inv[NMAX][NMAX] , MEAS_MAT[NMAX][NMAX];
  double shear , taupi;
  long   flag , i , maxn , nn;
  int    flag2;
  char   c;
  
  printf ( "Enter the number of basis elements to consider.\n" );
  scanf ( "%ld" , &maxn );
  printf ( "Enter the integer number of quadratures partitions.\n" );
  scanf ( "%ld" , &nn );

  /* First let's do lambda phi^4, that is, M^2 = 1 */
  set_up_X ( X , maxn , 1 );
  set_up_I ( I , maxn , nn , 1 );
  invert ( I , A_inv , maxn );
  shear = contraction ( X , A_inv , maxn ) / 15.0L;
  printf ( "Shear is %lf\n" , shear );

  Mat_times_Vec ( chi , A_inv , X , maxn );
  set_up_meas ( MEAS_MAT , maxn );
  taupi = contraction ( chi , MEAS_MAT , maxn ) / 15.0L;
  taupi *= 2 * M_PI * M_PI / ( 45 * shear * shear );
  printf ( "Dimensionless tau-pi is %lf\n" , taupi );

  printf ( "Now for the matix element s^2 + t^2 + u^2\n" );
  set_up_X ( X , maxn , 0 );
  set_up_I ( I , maxn , nn , 0 );
  invert ( I , A_inv , maxn );
  shear = contraction ( X , A_inv , maxn ) / 15.0L;
  printf ( "Shear is %lf\n" , shear );
}

